Verifying Functional Correctness Properties At the Level of Java Bytecode

The breakneck evolution of modern programming languages aggravates the development of deductive verification tools, which struggle to timely and fully support all new language features. To address this challenge, we present ByteBack: a verification technique that works on Java bytecode. Compared to high-level languages, intermediate representations such as bytecode offer a much more limited and stable set of features; hence, they may help decouple the verification process from changes in the source-level language. ByteBack offers a library to specify functional correctness properties at the level of the source code, so that the bytecode is only used as an intermediate representation that the end user does not need to work with. Then, ByteBack reconstructs some of the information about types and expressions that is erased during compilation into bytecode but is necessary to correctly perform verification. Our experiments with an implementation of ByteBack demonstrate that it can successfully verify bytecode compiled from different versions of Java, and including several modern language features that even state-of-the-art Java verifiers (such as KeY and OpenJML) do not directly support$\unicode{x2013}$thus revealing how ByteBack's approach can help keep up verification technology with language evolution.

==> data/stats.R <==
#! /usr/bin/env Rscript

require(readr)

PAPER.DIR <- file.path("..")
PAPER.FNAME <- "stats.tex"

STORED.NUMS <- list()
STORED.STRINGS <- list()

sanitize_ <- function(name)
{
  res <- name
  res <- gsub("&", "+", res)
  res <- gsub("%", "p", res)
  res
}

# Store `value` under `key` as numeric value.
# If `as.string` store it as string value instead.
# Use `family/group` as a hierarchical prefixes.
store_ <- function(key, value, group="", family=paste0("bb", "/", "stat"), as.string=FALSE)
{
  maybe.group <- if (group == "") "" else paste0(group, "/")
  key <- sanitize_(paste0("/", family, "/", maybe.group, key))
  if (as.string)
    STORED.STRINGS[[key]] <<- seqinr::stresc(as.character(value))
  else {
    STORED.NUMS[[key]] <<- value
  }
}

# Write all numeric constants to `filename` in `out_dir`.
# If `strings`, write all string constants instead.
# If `reset`, empty the content of the variable store that has been dumped.
dump.constants_ <- function(filename, out_dir="", strings=FALSE, append=FALSE, reset=FALSE)
{
   fn <- file.path(out_dir, filename)
   if (strings)
     to.store <- STORED.STRINGS
   else
       to.store <- STORED.NUMS
   if (length(to.store) > 0) {
       constants <- paste0("\\pgfkeyssetvalue{", names(to.store), "}{", unlist(to.store), "}")
       write_lines(constants, fn, append=append)
       if (reset) {
           if (strings)
               STORED.STRINGS <<- list()
           else
               STORED.NUMS <<- list()
       }
   }
}

# Write all stored constants into default file
dump.all_ <- function(filename=PAPER.FNAME, out_dir=PAPER.DIR, append=TRUE, reset=TRUE)
{
  dump.constants_(filename, out_dir=out_dir, strings=FALSE, append=append)
  dump.constants_(filename, out_dir=out_dir, strings=TRUE, append=append)
}


# initializes output file with current date
write_lines(paste0("% ", date()), file.path(PAPER.DIR, PAPER.FNAME), append=FALSE)


exps <- read.table("experiments.csv", sep=",", header=TRUE)

bytecode2boogie <- cor(exps$BytecodeSize, exps$BoogieSize, method="kendall")
boogie.bigger <- sum(exps$BoogieSize >= exps$BytecodeSize)
boogie.conciseness <- sum(exps$BoogieSize)/sum(exps$BytecodeSize)
boogie2verification <- cor(exps$BoogieSize, exps$VerificationTime, method="kendall")

store_("cor(bytecode size, Boogie size)", bytecode2boogie)
store_("cor(Boogie size, verification time)", boogie2verification)
store_("Boogie code >= bytecode", boogie.bigger)
store_("Boogie conciseness", boogie.conciseness)

dump.all_()




==> examples/ClassicCounter.java <==
import java.util.Arrays;

public class ClassicCounter
{
	 static int summary(int[] values) {
		  int result = 0;
		  for (int k = 0; k < values.length; k++) {
				if (values[k] == 0)
					 result += 1;
				else if (values[k] == 1)
					 result -= 1;
				else if (values[k] > 0)
					 result += values[k];
		  }
		  return result;
	 }

	 public static boolean checkExpect(int[] values, int expect) {
		  int result = summary(values);
		  if (expect == result) {
				System.out.print("OK: ");
				System.out.println(Arrays.toString(values));
				return true;
		  } else {
				System.out.print("FAIL: ");
				System.out.print(Arrays.toString(values));
				System.out.print("expected: ");
				System.out.print(" received: ");
				System.out.println(result);
				return false;
		  }
	 }

	 public static void main(String[] args) {
		  int[] a0 = {};
		  int[] a1 = {0};
		  int[] a2 = {0, 1};
		  int[] a3 = {0, 1, 2, 3};
		  int[] a4 = {0, 1, -2, 3};
		  int[] a5 = {0, -2, 3};
		  int[] a6 = {-4, -2, -3};
		  int[] a7 = {7, 7, 7};

		  checkExpect(a0, 0);
		  checkExpect(a1, 1);
		  checkExpect(a2, 0);
		  checkExpect(a3, 5);
		  checkExpect(a4, 3);
		  checkExpect(a5, 4);
		  checkExpect(a6, 0);
		  checkExpect(a7, 21);
	 }
}


==> examples/InstanceSwitch.java <==
public class InstanceSwitch {

	public static void test() {
		Object string = new String();
		Object integer = 0;

		switch (string) {
		case String s: return;
		default: return;
		}
	}

}


==> examples/InstanceofPatternMatching.java <==
public class InstanceofPatternMatching {
	public static void test() {
		Object obj = new String();

		if (obj instanceof String str) {
			int len = str.length();
		}
	}
}


==> examples/RecentCounter.java <==
import java.util.Arrays;

public class RecentCounter
{
	 static int summary(int... values) {
		  var result = 0;
		  for (var v: values)
				result += switch(v) {
				case 0: yield(1);
				case 1: yield(-1);
				default: if (v > 0) yield(v); else yield(0);
				};
		  return result;
	 }

	 public static boolean checkExpect(int[] values, int expect) {
		  int result = summary(values);
		  if (expect == result) {
				System.out.print("OK: ");
				System.out.println(Arrays.toString(values));
				return true;
		  } else {
				System.out.print("FAIL: ");
				System.out.print(Arrays.toString(values));
				System.out.print("expected: ");
				System.out.print(" received: ");
				System.out.println(result);
				return false;
		  }
	 }

	 public static void main(String[] args) {
		  int[] a0 = {};
		  int[] a1 = {0};
		  int[] a2 = {0, 1};
		  int[] a3 = {0, 1, 2, 3};
		  int[] a4 = {0, 1, -2, 3};
		  int[] a5 = {0, -2, 3};
		  int[] a6 = {-4, -2, -3};
		  int[] a7 = {7, 7, 7};

		  checkExpect(a0, 0);
		  checkExpect(a1, 1);
		  checkExpect(a2, 0);
		  checkExpect(a3, 5);
		  checkExpect(a4, 3);
		  checkExpect(a5, 4);
		  checkExpect(a6, 0);
		  checkExpect(a7, 21);
	 }
}


==> experiments/key/features/autoboxing/AutoBoxing.java <==
public class AutoBoxing {

	public static Integer boxing(int i) {
		return i;
	}

	public static int unboxing(Integer i) {
		return i;
	}

}


==> experiments/key/features/enum/Enum.java <==
public enum Enum {
	ELEM1, ELEM2, ELEM3
}


==> experiments/key/features/foreach/Foreach.java <==
public class Foreach {

	public static void main(int a[]) {

		for (int x : a) {
			assert x < 10;
		}
		
	}

}


==> experiments/key/features/generics/GenericClass.java <==
public class GenericClass {

	int field;

}


==> experiments/key/features/switch/StringSwitch.java <==
public class Test {

	public static int main() {
		String test = "test";

		switch (test) {
		case "TEST1": return 1;
		case "TEST2": return 2;
		default:
			return 3;
		}
	}

}


==> experiments/key/features/synchronization/Counter.java <==
public class Counter {

	int shared;

	public Counter(final int shared) {
		this.shared = shared;
	}

	public void increment() {
		shared += 1;

		assert shared > 0;
	}

}


==> experiments/key/features/synchronization/Synchronized.java <==
public class Synchronized {

	volatile private int shared;

	public Synchronized(final int shared) {
		this.shared = shared;
	}

	synchronized public void increment() {
		shared += 1;

		assert shared > 0;
	}

}


==> experiments/krakatoa/features/autoboxing/AutoBoxing.java <==
public class AutoBoxing {

	public static Integer boxing(int i) {
		return i;
	}

	public static int unboxing(Integer i) {
		return i;
	}

}


==> experiments/krakatoa/features/enum/Enum.java <==
public enum Enum {
	ELEM1, ELEM2, ELEM3
}


==> experiments/krakatoa/features/foreach/Foreach.java <==
public class Foreach {

	public static void main(int a[]) {

		for (int x : a) {
			//@assert x < 10;
		}
		
	}

}


==> experiments/krakatoa/features/generics/GenericClass.java <==
public class GenericClass<T> {

	T field;

}


==> experiments/krakatoa/features/switch/StringSwitch.java <==
public class Test {

	public static int main() {
		String test = "test";

		switch (test) {
		case "TEST1": return 1;
		case "TEST2": return 2;
		default:
			return 3;
		}
	}

}


==> experiments/krakatoa/features/synchronization/Counter.java <==
public class Counter {

	int shared;

	public Counter(final int shared) {
		this.shared = shared;
	}

	public void increment() {
		shared += 1;

		//@assert shared > 0;
	}

}


==> experiments/krakatoa/features/synchronization/Synchronized.java <==
public class Synchronized {

	volatile private int shared;

	public Synchronized(final int shared) {
		this.shared = shared;
	}

	synchronized public void increment() {
		shared += 1;

		//@assert shared > 0;
	}

}


==> experiments/krakatoa/features/varargs/Varargs.java <==
public class Varargs {

	public static void main(int... a) {
		//@assertion a.length > 10;
	}

}


==> experiments/openjml/features/enum/Enum.java <==
public enum Enum {
	ELEM1, ELEM2, ELEM3
}



==> experiments/openjml/features/generics/GenericClass.java <==
public class GenericClass<T> {

	T field;

}


==> experiments/openjml/features/synchronization/Counter.java <==
public class Counter {

	int shared;

	public Counter(final int shared) {
		this.shared = shared;
	}

	public void increment() {
		shared += 1;

		assert shared > 0;
	}

}


==> experiments/openjml/features/synchronization/Synchronized.java <==
public class Synchronized {

	volatile private int shared;

	public Synchronized(final int shared) {
		this.shared = shared;
	}

	synchronized public void increment() {
		shared += 1;

		assert shared > 0;
	}

}


==> experiments/openjml/features/varargs/Varargs.java <==
public class Varargs {

	public static void main(int... a) {
		assert false;
		assert a.length > 10;
	}

}


==> experiments/setup.sh <==
#!/bin/ksh

CONTAINER_MANAGER=podman
IMAGES="openjml krakatoa key"

for image in $IMAGES
do
		mkdir -p $image
		$CONTAINER_MANAGER create \
											 --name $image \
											 -it \
											 -v "$(pwd)/$image/:/root/:z" \
											 --entrypoint "/bin/bash" \
											 localhost/$image -l
done

